MaxMem: Colocation and Performance for Big Data Applications on Tiered Main Memory Servers

We present MaxMem, a tiered main memory management system that aims to maximize Big Data application colocation and performance. MaxMem uses an application-agnostic and lightweight memory occupancy control mechanism based on fast memory miss ratios to provide application QoS under increasing colocation. By relying on memory access sampling and binning to quickly identify per-process memory heat gradients, MaxMem maximizes performance for many applications sharing tiered main memory simultaneously. MaxMem is designed as a user-space memory manager to be easily modifiable and extensible, without complex kernel code development. On a system with tiered main memory consisting of DRAM and Intel Optane persistent memory modules, our evaluation confirms that MaxMem provides 11% and 38% better throughput and up to 80% and an order of magnitude lower 99th percentile latency than HeMem and Linux AutoNUMA, respectively, with a Big Data key-value store in dynamic colocation scenarios.

==> figures/applications/dynamic/lat-50-timeline.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 10,3 fontscale 1
set output "flexkvs-lat-50-timeline.pdf"
#set xdata time
#set autoscale y
#file="/home/amanda/hemem-paper/figures/gups/hotset-move/mm-new.txt"
file1="qtMem_lat_50.txt"
file2="qtMem_lat_90.txt"
file3="qtMem_lat_99.txt"
file4="HeMem_lat_50.txt"
file5="HeMem_lat_90.txt"
file6="HeMem_lat_99.txt"
file7="2LM_lat_50.txt"
file8="2LM_lat_90.txt"
file9="2LM_lat_99.txt"
set datafile separator "\t"
#set xtics axis rangelimited
#set xtics scale 0.5 rotate by 25 offset -3,-0.5
#set arrow from 5, graph 0 to 5, graph 1 nohead
#set ytics 0.05
#set key at 70, 0.024
#set key bottom right
set key outside top left horizontal
set xrange [0:]
set yrange [0:]

set xlabel "Time (s)"
set ylabel "Latency (us)"

load "marks.gnuplot"

#set title "GUPS Throughput"
plot \
  file1 every::100 title "qtMem 50%" with lines lw 4, \
  file4 every::100 title "HeMem 50%" with lines lw 4, \
  file7 every::100 title "2LM 50%" with lines lw 4


==> figures/applications/dynamic/lat-90-timeline.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 10,3 fontscale 1
set output "flexkvs-lat-90-timeline.pdf"
#set xdata time
#set autoscale y
#file="/home/amanda/hemem-paper/figures/gups/hotset-move/mm-new.txt"
file1="MaxMem_90.txt"
file2="HeMem_90.txt"
file3="global_90.txt"
file4="znuma_90.txt"
set datafile separator "\t"
#set xtics axis rangelimited
#set xtics scale 0.5 rotate by 25 offset -3,-0.5
#set arrow from 5, graph 0 to 5, graph 1 nohead
#set ytics 0.05
#set key at 70, 0.024
#set key bottom right
set key outside top left horizontal
set xrange [0:320]
set yrange [0:]
set ytics 100

set xlabel "Time (s)"
set ylabel "Latency (us)"

load "marks.gnuplot"

#set title "GUPS Throughput"
plot \
  file1 every::100 title "MaxMem 90%" with lines lw 4, \
  file2 every::100 title "HeMem 90%" with lines lw 4, \
  file4 every::100 title "AutoNUMA 90%" w lines lw 4


==> figures/applications/dynamic/lat-99-timeline.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 10,3 fontscale 1
set output "flexkvs-lat-99-timeline.pdf"
#set xdata time
#set autoscale y
#file="/home/amanda/hemem-paper/figures/gups/hotset-move/mm-new.txt"
file1="MaxMem_99.txt"
file2="HeMem_99.txt"
file3="global_99.txt"
file4="znuma_99.txt"
set datafile separator "\t"
#set xtics axis rangelimited
#set xtics scale 0.5 rotate by 25 offset -3,-0.5
#set arrow from 5, graph 0 to 5, graph 1 nohead
#set ytics 0.05
#set key at 70, 0.024
#set key bottom right
set key outside top left horizontal
set xrange [0:320]
set yrange [0:]
set ytics 100

set xlabel "Time (s)"
set ylabel "Latency (us)"

load "marks.gnuplot"

#set title "GUPS Throughput"
plot \
  file1 every::100 title "MaxMem 99%" with lines lw 4, \
  file2 every::100 title "HeMem 99%" with lines lw 4, \
  file4 every::100 title "AutoNUMA 99%" w lines lw 4


==> figures/applications/dynamic/qtMem-miss-ratio.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 10,2 fontscale 1
set output "flexkvs-miss-ratio-timeline.pdf"
#set xdata time
#set autoscale y
#file="/home/amanda/hemem-paper/figures/gups/hotset-move/mm-new.txt"
file1="MaxMem-miss.txt"
set datafile separator "\t"
#set xtics axis rangelimited
#set xtics scale 0.5 rotate by 25 offset -3,-0.5
#set arrow from 5, graph 0 to 5, graph 1 nohead
#set ytics 0.05
#set key at 70, 0.024
#set key bottom right
set key outside top left horizontal
set xrange [0:320]
set yrange [0:.4]
set ytics 0.2

set xlabel "Time (s)"
set ylabel "Miss Ratio"

load "marks.gnuplot"

#set title "GUPS Throughput"
plot \
  file1 using :2 every::100 title "MaxMem" with lines lw 4


==> figures/applications/dynamic/tput-timeline.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 10,3 fontscale 1
set output "flexkvs-tput-timeline.pdf"
#set xdata time
#set autoscale y
#file="/home/amanda/hemem-paper/figures/gups/hotset-move/mm-new.txt"
file1="MaxMem_tput.txt"
file2="HeMem_tput.txt"
file3="global_tput.txt"
file4="znuma_tput.txt"
set datafile separator "\t"
#set xtics axis rangelimited
#set xtics scale 0.5 rotate by 25 offset -3,-0.5
#set arrow from 5, graph 0 to 5, graph 1 nohead
set ytics 50
#set key at 70, 0.024
#set key bottom right
set key outside top left horizontal
set xrange [0:320]
set yrange [0:200]

set xlabel "Time (s)"
set ylabel "Throughput (kOPS)"

load "marks.gnuplot"

#set title "GUPS Throughput"
plot \
  file1 every::100 title "MaxMem" with lines lw 4, \
  file2 every::100 title "HeMem" with lines lw 4, \
  file4 every::100 title "AutoNUMA" w lines lw 4


==> figures/background-memcached/dram-only/latencies.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 4,2 fontscale 0.5
set output "memcached-latencies.pdf"
set multiplot layout 1,2


set yrange [0:]
set style data histogram
set style histogram cluster gap 1
set style fill solid noborder
set boxwidth 0.9
set xtics format ""
set grid ytics
set key outside top horizontal font ",9"
set bmargin 3

set datafile separator "\t"
file1="dram_read_latency.txt"
file2="dram_write_latency.txt"

set macros
# x- and ytics for each row resp. column
NOXTICS = "set xtics ('' -2*pi,'' -pi,'' 0,'' pi,'' 2*pi); \
          unset xlabel"
XTICS = "set xtics ('-2π' -2*pi,'-π' -pi,'0' 0,'π' pi,'2π' 2*pi);\
          set xlabel 'x'"
NOYTICS = "set format y ''; unset ylabel"
YTICS = "set format y '%.0f'; set ylabel 'Latency (us)'"
# Margins for each row resp. column
TMARGIN = "set tmargin at screen 0.85; set bmargin at screen 0.20"
BMARGIN = "set tmargin at screen 0.55; set bmargin at screen 0.20"
LMARGIN = "set lmargin at screen 0.15; set rmargin at screen 0.55"
RMARGIN = "set lmargin at screen 0.55; set rmargin at screen 0.95"

@NOXTICS; @YTICS
@TMARGIN; @LMARGIN
set label 1 center at graph 0.5,char 1 "Read"
set key off
plot \
	file1 using 2:xtic(1) title "Isolated" ls 1, \
	file1 using 3 title "w/GUPS" ls 2, \
	file1 using 4 title "w/GapBS" ls 3, \
	file1 using 5 title "w/BT" lt 4
	
@NOXTICS; @NOYTICS
@TMARGIN; @RMARGIN
set label 1 "Update"
set key on
plot \
	file2 using 2:xtic(1) title "Isolated" ls 1, \
	file2 using 3 title "w/GUPS" ls 2, \
	file2 using 4 title "w/GapBS" ls 3, \
	file2 using 5 title "w/BT" lt 4
	
unset multiplot


==> figures/background-memcached/latencies.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 4,2 fontscale 0.5
set output "memcached-latencies.pdf"
set multiplot layout 1,2


set yrange [0:]
set style data histogram
set style histogram cluster gap 1
set style fill solid noborder
set boxwidth 0.9
set xtics format ""
set grid ytics
set key outside top horizontal font ",9"
set bmargin 3

set datafile separator "\t"
file1="read_latency.txt"
file2="write_latency.txt"

set macros
# x- and ytics for each row resp. column
NOXTICS = "set xtics ('' -2*pi,'' -pi,'' 0,'' pi,'' 2*pi); \
          unset xlabel"
XTICS = "set xtics ('-2π' -2*pi,'-π' -pi,'0' 0,'π' pi,'2π' 2*pi);\
          set xlabel 'x'"
NOYTICS = "set format y ''; unset ylabel"
YTICS = "set format y '%.0f'; set ylabel 'Latency (us)'"
# Margins for each row resp. column
TMARGIN = "set tmargin at screen 0.85; set bmargin at screen 0.20"
BMARGIN = "set tmargin at screen 0.55; set bmargin at screen 0.20"
LMARGIN = "set lmargin at screen 0.15; set rmargin at screen 0.55"
RMARGIN = "set lmargin at screen 0.55; set rmargin at screen 0.95"

@NOXTICS; @YTICS
@TMARGIN; @LMARGIN
set label 1 center at graph 0.5,char 1 "Read"
set key off
plot \
	file1 using 2:xtic(1) title "Isolated" ls 1, \
	file1 using 3 title "w/GUPS" ls 2, \
	file1 using 4 title "w/GapBS" ls 3, \
	file1 using 5 title "w/BT" lt 4
	
@NOXTICS; @NOYTICS
@TMARGIN; @RMARGIN
set label 1 "Update"
set key on
plot \
	file2 using 2:xtic(1) title "Isolated" ls 1, \
	file2 using 3 title "w/GUPS" ls 2, \
	file2 using 4 title "w/GapBS" ls 3, \
	file2 using 5 title "w/BT" lt 4
	
unset multiplot


==> figures/background-memcached/throughput.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 6,2 fontscale 0.5
set output "memcached-throughput.pdf"
set multiplot layout 1,2

set yrange [0:]
set ylabel "Throughput (KOps/s)"
set style data histogram
set style histogram cluster gap 0.5
set style fill solid noborder
set boxwidth 0.9
set xtics format ""
set grid ytics
set key outside top horizontal font ",9"
set bmargin 3
set key off

set datafile separator "\t"
file1="throughput.txt"
file2="dram_throughput.txt"

set macros
# x- and ytics for each row resp. column
NOXTICS = "set xtics ('' -2*pi,'' -pi,'' 0,'' pi,'' 2*pi); \
          unset xlabel"
XTICS = "set xtics ('-2π' -2*pi,'-π' -pi,'0' 0,'π' pi,'2π' 2*pi);\
          set xlabel 'x'"
NOYTICS = "set format y ''; unset ylabel"
YTICS = "set format y '%.0f'; set ylabel 'Throughput (k Ops/s)'"
# Margins for each row resp. column
TMARGIN = "set tmargin at screen 0.85; set bmargin at screen 0.20"
BMARGIN = "set tmargin at screen 0.55; set bmargin at screen 0.20"
LMARGIN = "set lmargin at screen 0.15; set rmargin at screen 0.55"
RMARGIN = "set lmargin at screen 0.55; set rmargin at screen 0.95"


@NOXTICS; @YTICS
@TMARGIN; @LMARGIN
set label 1 center at graph 0.5,char 1 "2LM"
plot file1 using 2:xtic(1)


@NOXTICS; @NOYTICS
@TMARGIN; @RMARGIN
set label 1 "DRAM"
plot file2 using 2:xtic(1)

unset multiplot


==> figures/microbenchmarks/gups-colocate/gups-colocate.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 15,2 fontscale 0.75
set output "gups-colocate.pdf"
#set xdata time
#set autoscale y
#file="/home/amanda/hemem-paper/figures/gups/hotset-move/mm-new.txt"
file1="first-gups.txt"
file2="second-gups.txt"
file3="third-gups.txt"
file4="fourth-gups.txt"
file5="fifth-gups.txt"
file6="sixth-gups.txt"
set datafile separator "\t"
#set xtics axis rangelimited
#set xtics scale 0.5 rotate by 25 offset -3,-0.5
#set arrow from 5, graph 0 to 5, graph 1 nohead
set ytics 0.01
#set key at 70, 0.024
#set key bottom right
set key outside top left horizontal
set xrange [0:300]
set yrange [0:0.05]

set xlabel "Time (s)"
set ylabel "GUPS"

load "marks.gnuplot"

cpu_freq=2100000000
start=`awk '{ if(min == 0) { min = $1 } else { min = $1 < min ? $1 : min } } END { print min }' *-gups.txt`

#set title "GUPS Throughput"
plot \
  file1 using ($1-start)/cpu_freq:2 title "GUPS 1 (1.0)" with lines lw 4, \
  file2 using ($1-start)/cpu_freq:2 title "GUPS 2 (0.1)" with lines lw 4, \
  file3 using ($1-start)/cpu_freq:2 title "GUPS 3 (0.1)" with lines lw 4, \
  file4 using ($1-start)/cpu_freq:2 title "GUPS 4 (0.1)" with lines lw 4, \
  file5 using ($1-start)/cpu_freq:2 title "GUPS 5 (0.1)" with lines lw 4, \
  file6 using ($1-start)/cpu_freq:2 title "GUPS 6 (0.1)" with lines lw 4



==> figures/microbenchmarks/gups-colocate/miss-ratio-colocate.sh <==
#!/usr/bin/gnuplot
set terminal pdf size 15,2 fontscale 0.75
set output "miss-ratio-colocate.pdf"
#set xdata time
#set autoscale y
file1="first-log.txt"
file2="second-log.txt"
file3="third-log.txt"
file4="fourth-log.txt"
file5="fifth-log.txt"
file6="sixth-log.txt"
set datafile separator "\t"
set ytics 0.2
set key outside top left horizontal 
set xrange [0:300]
set yrange [0:1]

set xlabel "Time (s)"
set ylabel "Miss Ratio"

load "marks.gnuplot"

cpu_freq=2100000000
start=`awk '{ if(min == 0) { min = $1 } else { min = $1 < min ? $1 : min } } END { print min }' *-log.txt`

plot \
  file1 using ($1-start)/cpu_freq:2 title "GUPS 1 (1.0)" with lines lw 4, \
  file2 using ($1-start)/cpu_freq:2 title "GUPS 2 (0.1)" with lines lw 4, \
  file3 using ($1-start)/cpu_freq:2 title "GUPS 3 (0.1)" with lines lw 4, \
  file4 using ($1-start)/cpu_freq:2 title "GUPS 4 (0.1)" with lines lw 4, \
  file5 using ($1-start)/cpu_freq:2 title "GUPS 5 (0.1)" with lines lw 4, \
  file6 using ($1-start)/cpu_freq:2 title "GUPS 6 (0.1)" with lines lw 4


==> figures/microbenchmarks/gups-single/warmsweep.sh <==
set terminal pdf size 8,2 fontscale 0.7
set output 'warmsweep.pdf'
set ylabel 'GUPS'
set xlabel 'Working set size (GB)'
#set logscale x
set ytics 0.04
set yrange [0:0.3]
set xrange [:512]
set xtics 64
#set key top left
#set key outside top horizontal
set key top right

set arrow from 192 to 192,0.3 nohead ls 3 lw 3
set xtics add ("fastmem" 192)

plot \
 'warmsweep-qtmem.txt' u ($1 / (1024 * 1024 * 1024)):2 w linespoints title 'MaxMem' lw 4, \
 'warmsweep-hemem.txt' u ($1 / (1024 * 1024 * 1024)):2 w linespoints title 'HeMem' lw 4, \
 'warmsweep-global.txt' u ($1 / ( 1024 * 1024 * 1024)):2 w linespoints title 'MaxMem non-QoS' lw 4

